Weight of quadratic forms and graph states

We prove a connection between Schmidt-rank and weight of quadratic forms. This provides a new tool for the classification of graph states based on entanglement. Our main tool arises from a reformulation of previously known results concerning the weight of quadratic forms in terms of graph states properties. As a byproduct, we obtain a straightforward characterization of the weight of functions associated with pivot-minor of bipartite graphs.

==> MS.m <==
%% Copyright 2009 - Alessandro Cosentino
%%
%% Given the adjacency matrix A of a graph G of order n
%% the function MS calculate the number of induced subgraphs 
%% of G with odd number of edges. 
%% See http://arxiv.org/abs/0906.2488

function [ms,m] = MS(A)
  
  if ~(any(any(A)))  % if G(A) is an empty graph ms=0
    ms = 0;
    m = 0;
    return;
  endif
  
  [T, C, z] = karpinski(A);
  n = size(A, 1);
  m = size(T, 1);

  if (mod(m, 2) == 1)
    ms = 2^(n-1);
  else
    ms = 2^(n-1) - (-1)^z*2^(n-(m+2)/2);
  endif
  
endfunction


==> brank.m <==
%% Copyright 2009 - Alessandro Cosentino
%%
%% The function brank returns the binary rank 
%% of a matrix A, i.e., the rank of A calculated over GF[2]

function r = brank(A)
  A_F2 = gf(A, 1);
  r = rank(A_F2);
endfunction

==> karpinski.m <==
%% Copyright 2009 - Alessandro Cosentino
%%
%% The function KARPINSKI takes as input the adjacency matrix of a graph,
%% A, and returns the matrix T that transform A to a readonce matrix 
%% equivalent using Ehrenfeucht-Karpinski algorithm.
%% See http://citeseer.ist.psu.edu/ehrenfeucht90computational.html

function[T, C, z] = karpinski(A)
  
  [nr, nc] = size(A);
  
  if (nr == nc) % check if A is a square matrix
    n = nr;
  else
    error("not a square matrix");
  endif
  
  if ~(any(any(A))) % check if G(A) is an empty graph
    error("empty graph");
  endif
  
  [T, C, z] = karpinskiRec(A, n, 1);
  
endfunction


function [T, C, z] = karpinskiRec(A, n, i)
  
  if (i == n)
    T = [];
    C = [];
    z = 0;
    return;
  endif
  
  alpha = A(i, i+1:n);
  [T_beta, C_beta, z_old] = karpinskiRec(A, n, i+1);
  k = size(T_beta, 1);
  
  if (k == 0 && any(alpha))
    y_k = [1 zeros(1,n-i)];
    T = [y_k; 0 alpha];
    C = [0 0];
    z = z_old;
    return;
  elseif (k == 0 && ~any(alpha))
    T = T_beta;
    C = C_beta;
    z = z_old;
    return;
  elseif ~any(alpha)
    T = [zeros(k,1) T_beta];
    C = C_beta;
    z = z_old;
    return;
  endif
  
  %% check if alpha can be expressed as a linear combination
  %% of the rows of matrix T_beta
  M = [alpha; T_beta];
  
  if (brank(M) > k) % Case 2
    y_k = [1 zeros(1,n-i)];
    T_beta_large = [zeros(k,1) T_beta]; 
    T = [T_beta_large; y_k; 0 alpha];
    C = [C_beta 0 0];
    z = z_old;
    return;
  else % Case 3
    y = gf(T_beta', 1) \ gf(alpha', 1);
    freex = 0;
    betaType = mod(k, 2); % betaType=0 if Type II, =1 if Type I
    if betaType
      j = 2;
    else
      j = 1;
    endif
    
    islarge = 0;
    while (j < length(y))
      s = y(j);
      t = y(j+1);
      if (s == 1 && t == 1)
	if ~islarge
	  yp = zeros(k,1);
	  yp(j) = 1;
	  yp(j+1) = 1;
	  T_beta = [yp T_beta];
	  islarge = 1;
	else
	  T_beta(j,1) = 1;
	  T_beta(j+1,1) = 1;
	endif
	if (~xor(C_beta(j), C_beta(j+1)))
	  freex = xor(freex,1);
	endif
      elseif xor(s,t)
	if ~islarge
	  yp = zeros(k,1);
	  yp(j) = ~s;
	  yp(j+1) = ~t;
	  T_beta = [yp T_beta];
	  islarge = 1;
	else
	  T_beta(j,1) = ~s;
	  T_beta(j+1,1) = ~t;
	endif
	if ((s == 1 && C_beta(j) == 1) || 
	    (t == 1 && C_beta(j+1) == 1))
	  freex = xor(freex,1);
	endif
      endif
      j = j + 2;
    endwhile
    
    %% Case 3.c: beta is of type I
    if betaType
      dep = y(1); %% dep = alpha is dipendent of y_0 ? (1 yes, 0 no)
      if (~dep && freex)
	T_beta(1,1) = 1;
	T = T_beta;
	C = C_beta;
	z = z_old;
      elseif (dep && freex)
	z = xor(z_old, 1);
	T(1:k-1,:) = T_beta(2:k,:);
	T(k,:) = T_beta(1,:);
	T(k+1,:) = [1 zeros(1,n-i)];
	C(1:k-1) = C_beta(2:k);
	C(k) = xor(C_beta(1), 1);
	C(k+1) = 1;
      elseif (dep && ~freex)
	z = z_old;
	T(1:k-1,:) = T_beta(2:k,:);
	T(k,:) = T_beta(1,:);
	if ~islarge
	  T = [zeros(k,1) T];
	  islarge = 1;
	endif
	T(k+1,:) = [1 zeros(1,n-i)];
	C(1:k-1) = C_beta(2:k);
	C(k) = C_beta(1);
	C(k+1) = 1;
      else
	T = T_beta;
	C = C_beta;
	z = z_old;
      endif
    else
      z = z_old;
      if freex  
	%% Case 3.d: beta is of type II and the number of 'free' x is odd
	T = [1 zeros(1, n-i); T_beta];
	C = [0 C_beta];
      else
	T = T_beta;
	C = C_beta;
      endif
    endif
  endif
endfunction

